Regularizing Model Complexity and Label Structure for Multi-Label Text Classification

Multi-label text classification is a popular machine learning task where each document is assigned with multiple relevant labels. This task is challenging due to high dimensional features and correlated labels. Multi-label text classifiers need to be carefully regularized to prevent the severe over-fitting in the high dimensional space, and also need to take into account label dependencies in order to make accurate predictions under uncertainty. We demonstrate significant and practical improvement by carefully regularizing the model complexity during training phase, and also regularizing the label search space during prediction phase. Specifically, we regularize the classifier training using Elastic-net (L1+L2) penalty for reducing model complexity/size, and employ early stopping to prevent overfitting. At prediction time, we apply support inference to restrict the search space to label sets encountered in the training set, and F-optimizer GFM to make optimal predictions for the F1 metric. We show that although support inference only provides density estimations on existing label combinations, when combined with GFM predictor, the algorithm can output unseen label combinations. Taken collectively, our experiments show state of the art results on many benchmark datasets. Beyond performance and practical contributions, we make some interesting observations. Contrary to the prior belief, which deems support inference as purely an approximate inference procedure, we show that support inference acts as a strong regularizer on the label prediction structure. It allows the classifier to take into account label dependencies during prediction even if the classifiers had not modeled any label dependencies during training.

==> results/parseF1.py <==
import os
import matplotlib.pyplot as plt
import numpy as np
import plotly.plotly as py
py.sign_in("rainicy", "0sccifcpzs")
# py.sign_in("by110", "xnjlp0idyz")
import plotly.graph_objs as go
import seaborn as sns

def plotF1forDatasets(inputFile):
	datasets = []
	performs = {}
	with open(inputFile) as file:
		lines = file.readlines()
		for data in lines[0].split("\t")[1:]:
			datasets.append(data)
		for line in lines[1:]:
			line = line.translate(None, "\r\n")
			lineInfo = line.split("\t")
			performs[lineInfo[0]] = []
			for f1 in lineInfo[1:]:
				if f1 == "":
					performs[lineInfo[0]].append(0.0)
				else :
					performs[lineInfo[0]].append(float(f1))
		file.close()


	comparedMethods = ["CBM+F1", "LSF+LR"]
	x = range(len(datasets))
	multi_y = []
	for method in comparedMethods:
		multi_y.append(performs[method])


	# print "x" + str(x)

	# plot
	plt.xticks(x, datasets)
	for i in range(len(comparedMethods)):
		plt.plot(x, multi_y[i], label = comparedMethods[i], marker="o")
	plt.legend(loc="upper right")
	plt.title("F1 Performances Comparision")
	plt.xlabel("datasets")
	plt.ylabel("f1")
	plt.savefig("../figure/f1Performances")
	plt.show()

def heatPlot(inputFolder, inputFile):

	savepngName = inputFile.split(".")[0]
	x = []
	y = []
	z = np.zeros((10, 11))
	with open(inputFolder + inputFile) as file:
		lines = file.readlines()
		x = lines[0].split("\t")[1:-1]
		rowCount = 0
		for line in lines[1:]:
			lineInfo = line.split("\t")
			y.append(lineInfo[0])
			columnCount = 0
			for v in lineInfo[1:-1]:
				z[rowCount, columnCount] = float(v)
				columnCount += 1
			rowCount += 1
		file.close()
	print "x: " + str(x)
	print "y: " + str(y)


	layout = go.Layout(title=savepngName, 
		xaxis = dict(title="L1 Ratio"),
		yaxis = dict(title="Log-Penalty"))
	figure = dict(data = [go.Heatmap(z=z, x=x, y=y)], layout = layout)
	py.plot(figure, filename=savepngName)

def heatPlotForPart(inputFolder, inputFile, startY, endY, method, data):
	print inputFile
	length = endY - startY + 1
	savepngName = inputFile.split(".")[0]
	x = []
	y = []
	z = np.zeros((length, 11))
	with open(inputFolder + inputFile) as file:
		lines = file.readlines()
		x = lines[0].split("\t")[1:-1]
		rowCount = 0
		for line in lines[startY+1:endY+2]:
			lineInfo = line.split("\t")
			y.append(lineInfo[0])
			columnCount = 0
			for v in lineInfo[1:-1]:
				z[rowCount, columnCount] = float(v)
				columnCount += 1
			rowCount += 1
		file.close()
	print "x: " + str(x)
	print "y: " + str(y)


	layout = go.Layout(title=method + " on " + data, 
		xaxis = dict(title="L1 Ratio"),
		yaxis = dict(title="Log-Penalty"))
	figure = dict(data = [go.Heatmap(z=z, x=x, y=y)], layout = layout)
	py.plot(figure, filename=savepngName)

def heatPlotForPart1(inputFolder, inputFile, startY, endY, method, data):
	print inputFile
	length = endY - startY + 1
	savepngName = inputFile.split(".")[0]
	x = []
	y = []
	z = np.zeros((length, 11))
	with open(inputFolder + inputFile) as file:
		lines = file.readlines()
		x = lines[0].split("\t")[1:-1]
		rowCount = 0
		for line in lines[startY+1:endY+2]:
			lineInfo = line.split("\t")
			y.append(lineInfo[0])
			columnCount = 0
			for v in lineInfo[1:-1]:
				z[rowCount, columnCount] = float(v)
				columnCount += 1
			rowCount += 1
		file.close()
	print "x: " + str(x)
	print "y: " + str(y)
	

	sns.set(font_scale=1.8)
	sns.set_style({"savefig.dpi": 100})
	ax = sns.heatmap(z, cmap="RdBu_r", xticklabels=x, yticklabels=y, square=True, cbar_kws={"orientation": "horizontal"})
	ax.set(xlabel='L1 Ratio', ylabel='Log-Penalty')
	ax.set_title(method + " on " + data)
	fig = ax.get_figure()
	fig.savefig(data + ".eps", format='eps', dpi=1200)

	# layout = go.Layout(title=method + " on " + data, 
	# 	xaxis = dict(title="L1 Ratio"),
	# 	yaxis = dict(title="Log-Penalty"))
	# figure = dict(data = [go.Heatmap(z=z, x=x, y=y)], layout = layout)
	# py.plot(figure, filename=savepngName)









if __name__ == "__main__":
	# plotF1forDatasets("alldata.txt")
	

	############### PLOT ALL_METHODS ###############
	# plot CBM
	# CBMFolder = "./CBM/"
	# CBMFiles = os.listdir(CBMFolder)
	# for f in CBMFiles:
	# 	heatPlot(CBMFolder, f)

	# # plot LSF
	# LSFFolder = "./LSF/"
	# LSFFiles = os.listdir(LSFFolder)
	# for f in LSFFiles:
	# 	print f
	# 	heatPlot(LSFFolder, f)

	# # plot PCC
	# PCCFolder = "./PCC/"
	# PCCFiles = os.listdir(PCCFolder)
	# for f in PCCFiles:
	# 	print f
	# 	heatPlot(PCCFolder, f)

	# plot BR
	# BRFolder = "./BR/"
	# BRFiles = os.listdir(BRFolder)
	# for f in BRFiles:
	# 	print f
	# 	heatPlot(BRFolder, f)

	# LSF_LogR
	# plot LSF_LogR
	# LSF_LogRFolder = "./LSF_LogR/"
	# LSF_LogRFiles = os.listdir(LSF_LogRFolder)
	# for f in LSF_LogRFiles:
	# 	print f
	# 	heatPlot(LSF_LogRFolder, f)

	# heatPlotForPart("./BR/", "meka_slashdot_PluginF1_BR.txt", 3, 9)
	# heatPlotForPart("./BR/", "bibtex_PluginF1_BR.txt", 3, 8)
	# heatPlotForPart("./BR/", "delicious_PluginF1_BR.txt", 2, 9)
	
	# heatPlotForPart("./BR/", "rcv1subset_topics_1_PluginF1_BR.txt", 4, 9)
	# heatPlotForPart("./BR/", "tmc2007_PluginF1_BR.txt", 3, 9)
	# heatPlotForPart("./BR/", "bookmarks_PluginF1_BR.txt", 3, 9)


	# heatPlotForPart("./CBM/", "bibtex_PluginF1_CBM.txt", 3, 7)
	# heatPlotForPart("./CBM/", "enron_PluginF1_CBM.txt", 2, 9)
	
	# heatPlotForPart("./CBM/", "meka_slashdot_PluginF1_CBM.txt", 2, 6)
	# heatPlotForPart("./CBM/", "rcv1subset_topics_1_PluginF1_CBM.txt", 6, 9)
	

	# heatPlotForPart("./PCC/", "bibtex_PluginF1_PCC.txt", 3, 9)
	# heatPlotForPart("./PCC/", "delicious_PluginF1_PCC.txt", 2, 9)
	# heatPlotForPart("./PCC/", "enron_PluginF1_PCC.txt", 2, 5)
	
	# heatPlotForPart("./PCC/", "meka_slashdot_PluginF1_PCC.txt", 4, 9)
	# heatPlotForPart("./PCC/", "rcv1subset_topics_1_PluginF1_PCC.txt", 4, 9)
	# heatPlotForPart("./PCC/", "tmc2007_PluginF1_PCC.txt", 4, 9)


	# heatPlotForPart("./LSF_LogR/", "bibtex_F1_LSF_logR.txt", 3, 9)
	# heatPlotForPart("./LSF_LogR/", "enron_F1_LSF_logR.txt", 0, 6)
	
	# heatPlotForPart("./LSF_LogR/", "meka_slashdot_F1_LSF_logR.txt", 4, 9)
	# heatPlotForPart("./LSF_LogR/", "rcv1subset_topics_1_F1_LSF_logR.txt", 4, 9) 
	






	# heatPlotForPart1("./BR/", "medical_PluginF1_BR.txt", 3, 9, "BR", "MEDICAL")		
	# heatPlotForPart1("./PCC/", "medical_PluginF1_PCC.txt", 3, 9, "PCC", "MEDICAL")
	# heatPlotForPart1("./LSF_LogR/", "tmc2007_F1_LSF_logR.txt", 3, 9, "LSF", "TMC")
	# heatPlotForPart1("./CBM/", "tmc2007_PluginF1_CBM.txt", 3, 9, "CBM", "TMC")


	# heatPlotForPart1("./LSF_LogR/", "medical_F1_LSF_logR.txt", 3, 9, "LSF", "MEDICAL")		
	# heatPlotForPart1("./CBM/", "medical_PluginF1_CBM.txt", 3, 8, "CBM", "MEDICAL")		

	
	# heatPlotForPart1("./CBM/", "WIPO_PluginF1_CBM.txt", 4, 9, "CBM", "WIPO")
	# heatPlotForPart1("./CBM/", "medical_PluginF1_CBM.txt", 3, 7, "CBM", "MEDICAL")

	# heatPlotForPart1("./CBM/", "wise2014_PluginF1_CBM.txt", 5, 9, "CBM", "WISE")
	# heatPlotForPart1("./CBM/", "bibtex_PluginF1_CBM.txt", 3, 7, "CBM", "BIBTEX")


	# heatPlotForPart1("./BR/", "WIPO_PluginF1_BR.txt", 4, 9, "BR", "WIPO")
	# heatPlotForPart1("./BR/", "RCV1_PluginF1_BR.txt", 5, 9, "BR", "RCV1")

	heatPlotForPart1("./PCC/", "bibtex_PluginF1_PCC.txt", 5, 9, "PCC", "BIBTEX")

		


==> results/parseGFM.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np


size = 15
fsize = 20
x = np.array(range(0, 7))
xticks = ["medical", "bibtex", "tmc2007", "rcv1v2", "bookmarks", "slashdot","ohsumed"]
br = np.array([0.46584, 3.18819, 7.01069, 0.84959, 10.75414, 0.65998, 12.93234])
ps =  np.array([0.26217, 6.67264,	4.04676, 2.21764,	None,	8.195142142,	-1.178981311])
pcc =  np.array([1.597565614,	3.486394152,	5.884803268,	10.77321559,	None,	3.626684412,	10.83084077])
cbm =  np.array([2.246648146,	4.286909243,	3.685741998,	0.6823790803,	5.831589958,	1.469313165,	3.951457748])
crf =  np.array([-0.08946144212,	6.744439096,	5.201378853,	2.777396918,	10.05102397,	3.690991548,	5.799220934])

plt.xticks(x, xticks, fontsize=13)
plt.plot(x, br, "o", color="b", ms=size, label="BR")
plt.plot(x, ps, "v", color="g",  ms=size, label="PS")
plt.plot(x, pcc, "s", color="r", ms=size, label="PCC")
plt.plot(x, cbm, "h", color="c",  ms=size, label="CBM")
plt.plot(x, crf, "*", color="m", ms=size, label="CRF")

plt.xlim((-0.5, 6.5))
plt.grid(True)
plt.legend(numpoints=1)
plt.title('Impact of GFM', fontsize=fsize)
plt.ylabel("Improvement Rate($\Delta$)$\%$", fontsize=fsize)
plt.xlabel("datasets", fontsize=fsize)
plt.savefig('../figure/impactGFM.png', format='png', dpi=1200)
